Investigating Quantum Many-Body Systems with Tensor Networks, Machine Learning and Quantum Computers

We perform quantum simulation on classical and quantum computers and set up a machine learning framework in which we can map out phase diagrams of known and unknown quantum many-body systems in an unsupervised fashion. The classical simulations are done with state-of-the-art tensor network methods in one and two spatial dimensions. For one dimensional systems, we utilize matrix product states (MPS) that have many practical advantages and can be optimized using the efficient density matrix renormalization group (DMRG) algorithm. The data for two dimensional systems is obtained from entangled projected pair states (PEPS) optimized via imaginary time evolution. Data in form of observables, entanglement spectra, or parts of the state vectors from these simulations, is then fed into a deep learning (DL) pipeline where we perform anomaly detection to map out the phase diagram. We extend this notion to quantum computers and introduce quantum variational anomaly detection. Here, we first simulate the ground state and then process it in a quantum machine learning (QML) manner. Both simulation and QML routines are performed on the same device, which we demonstrate both in classical simulation and on a physical quantum computer hosted by IBM.

==> Images/overfitting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "54a797e6-809f-4b16-850f-829875d5d379",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f5cdb4e98b0>]"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "x = np.linspace(1,10,9)\n",
    "m = 0.4\n",
    "y0 = m * x\n",
    "y = y0 + np.random.normal(0,0.3,len(x))\n",
    "\n",
    "plt.plot(x,y,\"x\")\n",
    "plt.plot(x,y0,\"-\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "3f5f3853-f6b8-4a21-8bd1-ae0bc4f1e4dd",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/qottmann/anaconda3/lib/python3.9/site-packages/IPython/core/interactiveshell.py:3444: RankWarning: Polyfit may be poorly conditioned\n",
      "  exec(code_obj, self.user_global_ns, self.user_ns)\n"
     ]
    }
   ],
   "source": [
    "coef = np.polyfit(x,y,10)\n",
    "fit = np.poly1d(coef)\n",
    "\n",
    "coef0 = np.polyfit(x,y,1)\n",
    "fit0 = np.poly1d(coef0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "ed02c475-a8ce-457e-a5d8-6767dcc3ca50",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x252 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "finex = np.linspace(0,11,100)\n",
    "fig, axs = plt.subplots(ncols=2,figsize=(8,3.5))\n",
    "ax = axs[0]\n",
    "ax.plot(x,y,\"x\", label=\"sample data\")\n",
    "#ax.plot(finex,m*finex,\"-\", label=\"true distribution\")\n",
    "ax.plot(finex,fit(finex),\"-\", label=\"polynomial fit\")\n",
    "#ax.plot(finex,fit0(finex),\"-\", label=\"linear fit\")\n",
    "\n",
    "ax.legend(fontsize=12)\n",
    "ax.set_ylim(0,6)\n",
    "\n",
    "ax = axs[1]\n",
    "ax.plot(x,y,\"x\", label=\"sample data\")\n",
    "#ax.plot(finex,m*finex,\"-\", label=\"true distribution\")\n",
    "#ax.plot(finex,fit(finex),\"-\", label=\"polynomial fit\")\n",
    "ax.plot(finex,fit0(finex),\"-\", label=\"linear fit\")\n",
    "\n",
    "ax.legend(fontsize=12)\n",
    "ax.set_ylim(0,6)\n",
    "\n",
    "plt.savefig(\"overfitting.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c8932369-a4ce-4388-afc8-4963d9bc1450",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "852be940-35d1-4a99-b878-c46740fe1202",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

